Trivalent Categories for Adjoint Representations of Exceptional Lie Algebras

We consider the universal pivotal, symmetric, monoidal, $\Bbbk$-linear category, generated by a Schurian object with a skew-symmetric multiplication, and study some of its quotients. We show that these quotients give rise to either vector product algebras or representation categories of exceptional Lie algebras.

==> anc/SageMath.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Dimension computations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We define the exceptional Lie algebras"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "G2 = WeylCharacterRing(\"G2\",style=\"coroots\")\n",
    "F4 = WeylCharacterRing(\"F4\",style=\"coroots\")\n",
    "E6 = WeylCharacterRing(\"E6\",style=\"coroots\")\n",
    "E7 = WeylCharacterRing(\"E7\",style=\"coroots\")\n",
    "E8 = WeylCharacterRing(\"E8\",style=\"coroots\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The following code defines the adjoint representation $\\mathfrak{g}$ for each type."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "ad2 = G2.adjoint_representation()\n",
    "ad4 = F4.adjoint_representation()\n",
    "ad6 = E6.adjoint_representation()\n",
    "ad7 = E7.adjoint_representation()\n",
    "ad8 = E8.adjoint_representation()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we decompose the tensor product $\\mathfrak{g}\\otimes \\mathfrak{g}$ into irreducible representations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "G2(0,0) + G2(0,1) + G2(2,0) + G2(3,0) + G2(0,2)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ad2*ad2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "F4(0,0,0,0) + F4(1,0,0,0) + F4(0,0,0,2) + F4(0,1,0,0) + F4(2,0,0,0)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ad4*ad4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "E6(0,0,0,0,0,0) + E6(0,1,0,0,0,0) + E6(0,2,0,0,0,0) + E6(0,0,0,1,0,0) + E6(1,0,0,0,0,1)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ad6*ad6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "E7(0,0,0,0,0,0,0) + E7(0,0,1,0,0,0,0) + E7(0,0,0,0,0,1,0) + E7(2,0,0,0,0,0,0) + E7(1,0,0,0,0,0,0)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ad7*ad7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "E8(0,0,0,0,0,0,0,0) + E8(0,0,0,0,0,0,1,0) + E8(0,0,0,0,0,0,0,1) + E8(0,0,0,0,0,0,0,2) + E8(1,0,0,0,0,0,0,0)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ad8*ad8"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Determinants"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We define the $16\\times 16$ Gram matrix over the ring $\\mathbb{Q}[x]$. Here $x=\\delta$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "R.<x>=QQ[]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = x*matrix(16, [1, 1/4,  1/4, 1/2, 1/2, 1/2, 0, 0, 1, 1,  1/2, -1, -1, -1/2, -1/2, 0,\n",
    " 1/4, 1, 1/2, 1/4, 1/2, 0, 1/2, 1, 0, 1, -1, 1/2, -1/2, -1, -1/2, -1/4,\n",
    " 1/4, 1/2, 1, 1/2, 1/4, 0, 1, 1/2, 1, 0, -1, -1/2, 1/2, -1/2, -1, -1/4,\n",
    " 1/2, 1/4, 1/2, 1, 1/4, 1, 0, 1, 1/2, 0, -1/2, -1, -1/2, 1/2, -1, 1/4,\n",
    " 1/2, 1/2, 1/4, 1/4, 1, 1, 1, 0, 0, 1/2, -1/2, -1/2, -1, -1, 1/2, 1/4,\n",
    " 1/2, 0, 0, 1, 1, x, 1, 1, 0, 0, 0, -1, -1, 1, 1, 1/2,\n",
    "0, 1/2, 1, 0, 1, 1, x, 0, 1, 0, -1, 0, 1, -1, 1, -1,\n",
    "0, 1, 1/2, 1, 0, 1, 0, x, 0, 1, -1, 1, 0, 1, -1, -1/2,\n",
    "1, 0, 1, 1/2, 0, 0, 1, 0, x, 1, 1, -1, 1, 0, -1, -1,\n",
    "1, 1, 0, 0, 1/2, 0, 0, 1, 1, x, 1, 1, -1, -1, 0, -1,\n",
    "1/2, -1, -1, -1/2, -1/2, 0, -1, -1, 1, 1, x, 0, 0, 1, 1, -1/2,\n",
    "-1, 1/2, -1/2, -1, -1/2, -1, 0, 1, -1, 1, 0, x, 1, 0, 1, -1,\n",
    "-1, -1/2, 1/2, -1/2, -1, -1, 1, 0, 1, -1, 0, 1, x, 1, 0, -1,\n",
    "-1/2, -1, -1/2, 1/2, -1, 1, -1, 1, 0, -1, 1, 0, 1, x, 0, 0,\n",
    "-1/2, -1/2, -1, -1,  1/2, 1, 1, -1, -1, 0, 1, 1, 0, 0, x, 0,\n",
    "0, -1/4, -1/4, 1/4, 1/4, 1/2, -1, -1/2, -1, -1, -1/2, -1, -1, 0, 0, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "f = N.determinant()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The determinant is"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{125}{1024}\\right) \\cdot (x - 3)^{8} \\cdot x^{16} \\cdot (x^{2} - \\frac{15}{2} x + \\frac{45}{4})</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{125}{1024}\\right) \\cdot (x - 3)^{8} \\cdot x^{16} \\cdot (x^{2} - \\frac{15}{2} x + \\frac{45}{4})$$"
      ],
      "text/plain": [
       "(125/1024) * (x - 3)^8 * x^16 * (x^2 - 15/2*x + 45/4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show(f.factor())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The rank of the $16\\times 16$ Gram matrix with $\\delta=3$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "M = matrix(QQ,16, [1, 1/4, 1/4, 1/2, 1/2, 1/2, 0, 0, 1, 1, 1/2, -1, -1, -1/2, -1/2, 0,\n",
    "1/4, 1, 1/2, 1/4, 1/2, 0, 1/2, 1, 0, 1, -1, 1/2, -1/2, -1, -1/2, -1/4,\n",
    "1/4, 1/2, 1, 1/2, 1/4, 0, 1, 1/2, 1, 0, -1, -1/2, 1/2, -1/2, -1, -1/4,\n",
    "1/2, 1/4, 1/2, 1, 1/4, 1, 0, 1, 1/2, 0, -1/2, -1, -1/2, 1/2,  -1, 1/4,\n",
    "1/2, 1/2, 1/4, 1/4, 1, 1, 1, 0, 0, 1/2, -1/2, -1/2, -1, -1, 1/2, 1/4,\n",
    "1/2, 0, 0, 1, 1, 3, 1, 1, 0, 0, 0, -1, -1, 1, 1, 1/2,\n",
    "0, 1/2, 1, 0, 1, 1, 3, 0, 1, 0, -1, 0, 1, -1, 1, -1,\n",
    "0, 1, 1/2, 1, 0, 1, 0, 3, 0, 1, -1, 1, 0, 1, -1, -1/2,\n",
    "1, 0, 1, 1/2, 0, 0, 1, 0, 3, 1, 1, -1, 1, 0, -1, -1,\n",
    "1, 1, 0, 0, 1/2, 0, 0, 1, 1, 3, 1, 1, -1, -1, 0, -1,\n",
    "1/2, -1, -1, -1/2, -1/2, 0, -1, -1,  1, 1, 3, 0, 0, 1, 1, -1/2,\n",
    "-1, 1/2, -1/2, -1, -1/2, -1, 0, 1, -1, 1, 0, 3, 1, 0, 1, -1,\n",
    "-1, -1/2, 1/2, -1/2, -1, -1, 1, 0, 1, -1, 0, 1, 3, 1, 0, -1,\n",
    "-1/2, -1, -1/2, 1/2, -1, 1, -1, 1, 0, -1, 1, 0, 1, 3, 0, 0,\n",
    "-1/2, -1/2, -1, -1, 1/2, 1, 1, -1, -1, 0, 1, 1, 0, 0, 3, 0,\n",
    "0, -1/4, -1/4, 1/4, 1/4, 1/2, -1, -1/2, -1, -1, -1/2, -1, -1, 0, 0, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "M.rank()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "Fund2 = G2(1,0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "G2(0,0) + G2(1,0) + G2(0,1) + G2(2,0)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Fund2*Fund2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "27"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G2(2,0).degree()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

